Passive Obstacle Aware Control to Follow Desired Velocities

Evaluating and updating the obstacle avoidance velocity for an autonomous robot in real-time ensures robustness against noise and disturbances. A passive damping controller can obtain the desired motion with a torque-controlled robot, which remains compliant and ensures a safe response to external perturbations. Here, we propose a novel approach for designing the passive control policy. Our algorithm complies with obstacle-free zones while transitioning to increased damping near obstacles to ensure collision avoidance. This approach ensures stability across diverse scenarios, effectively mitigating disturbances. Validation on a 7DoF robot arm demonstrates superior collision rejection capabilities compared to the baseline, underlining its practicality for real-world applications. Our obstacle-aware damping controller represents a substantial advancement in secure robot control within complex and uncertain environments.

==> figures/franka_sequence/crop_and_contrast.py <==
#!/usr/bin/env python
# coding=utf-8

import inkex

from inkex.elements import TextElement


class CropAndContrast(inkex.GenerateExtension):
    def generate(self):
        textElement = TextElement()
        textElement.text = "Hello World"
        return textElement


if __name__ == "__main__":
    Greet().run()


==> figures/franka_sequence/modify_images.sh <==
#!/bin/bash
function convert_image () {
	convert original/"$1.jpg" \
			-brightness-contrast 0x15 \
			-crop 1050x850+700+200 \
			-gravity Center \
			-undercolor White -pointsize 80 -annotate  +650-260 "$2 s" \
			"$1.jpg";
}


# convert_image franka_obstacle_aware016 "0.00"
# convert_image franka_obstacle_aware020 "0.65"

# convert_image franka_velocity_conserving021 "0.00"
# convert_image franka_velocity_conserving025 "0.65"

convert_image franka_obstacle_aware016 " 1.45 "
convert_image franka_obstacle_aware020 " 2.10 "

convert_image franka_velocity_conserving021 " 1.45 "
convert_image franka_velocity_conserving025 " 2.10 "

